Graph Neural Network Predictions of Metal Organic Framework CO2 Adsorption Properties

The increasing CO2 level is a critical concern and suitable materials are needed to capture such gases from the environment. While experimental and conventional computational methods are useful in finding such materials, they are usually slow and there is a need to expedite such processes. We use Atomistic Line Graph Neural Network (ALIGNN) method to predict CO2 adsorption in metal organic frameworks (MOF), which are known for their high functional tunability. We train ALIGNN models for hypothetical MOF (hMOF) database with 137953 MOFs with grand canonical Monte Carlo (GCMC) based CO2 adsorption isotherms. We develop high accuracy and fast models for pre-screening applications. We apply the trained model on CoREMOF database and computationally rank them for experimental synthesis. In addition to the CO2 adsorption isotherm, we also train models for electronic bandgaps, surface area, void fraction, lowest cavity diameter, and pore limiting diameter, and illustrate the strength and limitation of such graph neural network models. For a few candidate MOFs we carry out GCMC calculations to evaluate the deep-learning (DL) predictions.

==> Figures/hmofco2iso.py <==
from matplotlib.gridspec import GridSpec
from jarvis.db.figshare import data as jdata
from jarvis.core.atoms import Atoms
from jarvis.db.jsonutils import loadjson
import matplotlib.pyplot as plt

plt.switch_backend("agg")
import pandas as pd
import numpy as np
from sklearn.metrics import mean_absolute_error

data = loadjson(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB4_50/hmof_co2_absp_alignnn/multi_out_predictions.json"
)
# data=loadjson('/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB3/hmof_co2_absp_alignnn/multi_out_predictions.json')


targ = []
pred = []
for i in data:
    for jj, j in enumerate(i["target"]):
        targ.append(j)
        pred.append(i["predictions"][jj])


plt.plot(targ, pred, ".")
plt.xlabel("GCMC All CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.xlabel("DL All CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.tight_layout()
plt.savefig("alldat.pdf")
plt.close()

res = []
for ii in range(len(data)):
    tmp = np.mean(
        np.abs(
            np.array(data[ii]["target"]) - np.array(data[ii]["predictions"])
        )
    )
    res.append(
        [
            ii,
            np.array(data[ii]["target"]),
            np.array(data[ii]["predictions"]),
            tmp,
            data[ii]["id"],
        ]
    )
res.sort(key=lambda x: x[3])


plt.rcParams.update({"font.size": 16})
plt.figure(figsize=(16, 8))
the_grid = GridSpec(2, 5)

db = jdata("hmof")


def get_info(ids=[]):
    for i in db:
        if i["id"] in ids:
            atoms = Atoms.from_dict(i["atoms"])
            print(i["id"], atoms.composition.reduced_formula)
            print(atoms)
            print()
            print()
            print()


print(
    "Best",
    res[0][4],
    res[1][4],
    res[2][4],
    res[3][4],
    res[4][4],
    get_info([res[0][4], res[1][4], res[2][4], res[3][4], res[4][4]]),
)
print(
    "Worst",
    res[-1][4],
    res[-2][4],
    res[-3][4],
    res[-4][4],
    res[-5][4],
    get_info([res[-1][4], res[-2][4], res[-3][4], res[-4][4], res[-5][4]]),
)
plt.subplot(the_grid[0, 0])
plt.title("(a)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
plt.ylabel("CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.plot(res[0][1], ".-b", label="GCMC")
plt.plot(res[0][2], ".-g", label="DL")
plt.legend()
plt.xticks(rotation = 45)

plt.subplot(the_grid[0, 1])
plt.title("(b)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[1][1], ".-b", label="GCMC")
plt.plot(res[1][2], ".-g", label="DL")
plt.xticks(rotation = 45)

plt.subplot(the_grid[0, 2])
plt.title("(c)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[2][1], ".-b", label="GCMC")
plt.plot(res[2][2], ".-g", label="DL")
plt.xticks(rotation = 45)

plt.subplot(the_grid[0, 3])
plt.title("(d)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[5][1], ".-b", label="GCMC")
plt.plot(res[5][2], ".-g", label="DL")
plt.xticks(rotation = 45)

plt.subplot(the_grid[0, 4])
plt.title("(e)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[6][1], ".-b", label="GCMC")
plt.plot(res[6][2], ".-g", label="DL")
plt.xticks(rotation = 45)

##

plt.subplot(the_grid[1, 0])
plt.title("(f)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
plt.ylabel("CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.plot(res[-2][1], ".-b", label="GCMC")
plt.plot(res[-2][2], ".-g", label="DL")
plt.xticks(rotation = 45)

plt.subplot(the_grid[1, 1])
plt.title("(g)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[-3][1], ".-b", label="GCMC")
plt.plot(res[-3][2], ".-g", label="DL")
plt.xticks(rotation = 45)

plt.subplot(the_grid[1, 2])
plt.title("(h)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[-4][1], ".-b", label="GCMC")
plt.plot(res[-4][2], ".-g", label="DL")
plt.xticks(rotation = 45)

plt.subplot(the_grid[1, 3])
plt.title("(i)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[-7][1], ".-b", label="GCMC")
plt.plot(res[-7][2], ".-g", label="DL")
plt.xticks(rotation = 45)

plt.subplot(the_grid[1, 4])
plt.title("(j)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[-6][1], ".-b", label="GCMC")
plt.plot(res[-6][2], ".-g", label="DL")
plt.xticks(rotation = 45)

plt.tight_layout()
plt.savefig("bestworst.pdf")
plt.close()


==> Figures/hmofco2iso1.py <==
from matplotlib.gridspec import GridSpec
from jarvis.db.figshare import data as jdata
from jarvis.core.atoms import Atoms
from jarvis.db.jsonutils import loadjson
import matplotlib.pyplot as plt

plt.switch_backend("agg")
import pandas as pd
import numpy as np
from sklearn.metrics import mean_absolute_error
import json, zipfile

data = loadjson(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB3/hmof_co2_absp_alignnn/multi_out_predictions.json"
)


targ = []
pred = []
for i in data:
    for jj, j in enumerate(i["target"]):
        targ.append(j)
        pred.append(i["predictions"][jj])


plt.plot(targ, pred, ".")
plt.xlabel("GCMC All CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.xlabel("DL All CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.tight_layout()
plt.savefig("alldat.pdf")
plt.close()

res = []
for ii in range(len(data)):
    tmp = np.mean(
        np.abs(
            np.array(data[ii]["target"]) - np.array(data[ii]["predictions"])
        )
    )
    res.append(
        [
            ii,
            np.array(data[ii]["target"]),
            np.array(data[ii]["predictions"]),
            tmp,
            data[ii]["id"],
        ]
    )
res.sort(key=lambda x: x[3])


plt.rcParams.update({"font.size": 16})
plt.figure(figsize=(16, 6))
the_grid = GridSpec(2, 5)

# db=jdata('hmof')
db = json.loads(
    zipfile.ZipFile(
        "/wrk/knc6/CoreMOF/hMOF/DB/hmof_db_9_8_2021.json.zip"
    ).read("hmof_db_9_8_2021.json")
)
# db = json.loads(zipfile.ZipFile('/home/knc6/Software/version/jarvis/jarvis/db/hmof_db_7_27_2021.json.zip').read('hmof_db_7_27_2021.json'))
print("len", len(db))


def get_info(ids=[]):
    for i in db:
        if i["id"] in ids:
            atoms = Atoms.from_dict(i["atoms"])
            print(i["id"], atoms.composition.reduced_formula)
            print(atoms.composition.reduced_formula)
            # print (atoms)
            print()
            print()
            print()


print("Best")
get_info([res[i][4] for i in range(0, 10)])
print("Worst")
get_info([res[i][4] for i in range(-10, -1)])
# print ('Best', res[0][4],res[1][4],res[2][4],res[3][4],res[4][4],get_info([res[0][4],res[1][4],res[2][4],res[3][4],res[4][4]]))
# print ('Worst', res[-1][4],res[-2][4],res[-3][4],res[-4][4],res[-5][4],get_info([res[-1][4],res[-2][4],res[-3][4],res[-4][4],res[-5][4]]))
plt.subplot(the_grid[0, 0])
plt.title("(a)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
plt.ylabel("CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.plot(res[0][1], ".-b", label="GCMC")
plt.plot(res[0][2], ".-g", label="DL")
plt.legend()


plt.subplot(the_grid[0, 1])
plt.title("(b)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[1][1], ".-b", label="GCMC")
plt.plot(res[1][2], ".-g", label="DL")


plt.subplot(the_grid[0, 2])
plt.title("(c)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[2][1], ".-b", label="GCMC")
plt.plot(res[2][2], ".-g", label="DL")


plt.subplot(the_grid[0, 3])
plt.title("(d)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[3][1], ".-b", label="GCMC")
plt.plot(res[3][2], ".-g", label="DL")


plt.subplot(the_grid[0, 4])
plt.title("(e)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[4][1], ".-b", label="GCMC")
plt.plot(res[4][2], ".-g", label="DL")


##

plt.subplot(the_grid[1, 0])
plt.title("(f)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
plt.ylabel("CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.plot(res[-1][1], ".-b", label="GCMC")
plt.plot(res[-1][2], ".-g", label="DL")


plt.subplot(the_grid[1, 1])
plt.title("(g)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[-2][1], ".-b", label="GCMC")
plt.plot(res[-2][2], ".-g", label="DL")


plt.subplot(the_grid[1, 2])
plt.title("(h)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[-3][1], ".-b", label="GCMC")
plt.plot(res[-3][2], ".-g", label="DL")


plt.subplot(the_grid[1, 3])
plt.title("(i)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[-4][1], ".-b", label="GCMC")
plt.plot(res[-4][2], ".-g", label="DL")


plt.subplot(the_grid[1, 4])
plt.title("(j)")
plt.xticks([0, 1, 2, 3, 4], [0.01, 0.05, 0.1, 0.5, 2.5])
plt.xlabel("Pressure(bar)")
# plt.ylabel('DL CO$_2$ adsp. (mol.kg$^{-1}$)')
plt.plot(res[-5][1], ".-b", label="GCMC")
plt.plot(res[-5][2], ".-g", label="DL")

plt.tight_layout()
plt.savefig("bestworst.pdf")
plt.close()


==> Figures/hmofdist.py <==
# Now let's make a histogram for some of the material-properties in the dataset
import matplotlib

#%matplotlib inline
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from jarvis.core.atoms import Atoms
from jarvis.db.figshare import data
import numpy as np
import pandas as pd

plt.switch_backend("agg")
d = data("hmof")
df2 = pd.DataFrame(d)
the_grid = GridSpec(2, 4)
plt.rcParams.update({"font.size": 18})
plt.figure(figsize=(16, 8))

plt.subplot(the_grid[1, 3])
plt.title("(h)")
val = np.array(
    df2["max_co2_adsp"].replace("na", np.nan).dropna().values, dtype="float"
)
plt.hist(val, bins=np.arange(0, 20, 1))
plt.xlabel("Max CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.ylabel("Materials distribution")

plt.subplot(the_grid[0, 1])
plt.title("(b)")
val = np.array(
    df2["surface_area_m2g"].replace("na", np.nan).dropna().values,
    dtype="float",
)
# plt.hist(val)#,bins=np.arange(100,6000,120))
plt.hist(val, bins=np.arange(100, 6000, 120))

plt.xlabel("Surface area (m$^2$g$^{-1}$)")
# plt.ylabel('Materials distribution')

plt.subplot(the_grid[0, 2])
plt.title("(c)")
val = np.array(
    df2["surface_area_m2cm3"].replace("na", np.nan).dropna().values,
    dtype="float",
)
plt.hist(val, bins=np.arange(10, 3000, 100))
plt.xlabel("Surface area (m$^2$cm$^{-3}$)")

# plt.ylabel('Materials distribution')
"""
df2['natoms'] = df2['atoms'].apply(lambda x: Atoms.from_dict(x).num_atoms)
plt.subplot(the_grid[0,0])
plt.title('(a)')
val=np.array(df2['natoms'].replace('na',np.nan).dropna().values,dtype='float')
plt.hist(val,bins=np.arange(0,600,5))
plt.xlabel('# atoms')
"""

plt.subplot(the_grid[0, 0])
df2["density"] = df2["atoms"].apply(lambda x: Atoms.from_dict(x).density)
plt.title("(a)")
val = np.array(
    df2["density"].replace("na", np.nan).dropna().values, dtype="float"
)
plt.hist(val, bins=np.arange(0, 4, 0.1))
plt.xlabel("Density (gcm$^{-3}$)")
plt.ylabel("Materials distribution")

plt.subplot(the_grid[1, 0])
plt.title("(e)")
val = np.array(df2["lcd"].replace("na", np.nan).dropna().values, dtype="float")
plt.hist(val, bins=np.arange(0, 20, 0.5))
plt.xlabel("Largest cavity dia.($\AA$)")
plt.ylabel("Materials distribution")


plt.subplot(the_grid[1, 1])
plt.title("(f)")
val = np.array(df2["lcd"].replace("na", np.nan).dropna().values, dtype="float")
plt.hist(val, bins=np.arange(0, 20, 0.5))
plt.xlabel("Pore limiting dia.($\AA$)")


plt.subplot(the_grid[0, 3])
plt.title("(d)")
val = np.array(
    df2["void_fraction"].replace("na", np.nan).dropna().values, dtype="float"
)
plt.hist(val, bins=np.arange(0.02, 1, 0.01))
plt.xlabel("Void fraction")

"""
df2['density'] = df2['atoms'].apply(lambda x: Atoms.from_dict(x).density)
plt.subplot(the_grid[1,3])
plt.title('(h)')
val=np.array(df2['density'].replace('na',np.nan).dropna().values,dtype='float')
plt.hist(val,bins=np.arange(0,5,.1))
plt.xlabel('Density (gcm$^{-3}$)')
"""
plt.subplot(the_grid[1, 2])
plt.title("(g)")
val = np.array(
    df2["min_co2_adsp"].replace("na", np.nan).dropna().values, dtype="float"
)
plt.hist(val, bins=np.arange(0, 0.5, 0.01))
plt.xlabel("Min CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.ylabel("Materials distribution")

plt.tight_layout()
plt.savefig("hmofdist.pdf")
plt.close()


==> Figures/hmofml.py <==
import matplotlib

#%matplotlib inline
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from jarvis.core.atoms import Atoms
from jarvis.db.figshare import data
import numpy as np
import pandas as pd
from sklearn.metrics import r2_score, mean_absolute_error
from jarvis.db.jsonutils import loadjson

plt.switch_backend("agg")
plt.rcParams.update({"font.size": 16})
plt.figure(figsize=(16, 12))
the_grid = GridSpec(3, 3)


plt.subplot(the_grid[2, 1])
plt.title("(h)")

df = pd.read_csv(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB4_50/hmof_max_co2_adsp_alignnn/prediction_results_test_set.csv"
)
target = df.target.values
pred = df.prediction.values
df["abs_diff"] = (df["target"] - df["prediction"]).abs()
plt.plot(target, target, c="g", linestyle="-.")
plt.scatter(target, pred, c="blue", alpha=0.5, s=2)
title = (
    "R2,MAE:"
    + str(round(r2_score(target, pred), 3))
    + ","
    + str(round(mean_absolute_error(target, pred), 2))
)
# plt.title(title)
plt.xlabel("GCMC Max CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.ylabel("DL Max CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.tight_layout()
dat_lim = [0, 15]
plt.xlim(dat_lim)
plt.ylim(dat_lim)




plt.subplot(the_grid[2, 0])
plt.title("(g)")

df = pd.read_csv(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB4_50/hmof_min_co2_adsp_alignnn/prediction_results_test_set.csv"
)
target = df.target.values
pred = df.prediction.values
df["abs_diff"] = (df["target"] - df["prediction"]).abs()
plt.plot(target, target, c="g", linestyle="-.")
plt.scatter(target, pred, c="blue", alpha=0.5, s=2)
title = (
    "R2,MAE:"
    + str(round(r2_score(target, pred), 3))
    + ","
    + str(round(mean_absolute_error(target, pred), 2))
)
# plt.title(title)
plt.xlabel("GCMC Min CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.ylabel("DL Min CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.tight_layout()
dat_lim = [0, 0.5]
plt.xlim(dat_lim)
plt.ylim(dat_lim)



plt.subplot(the_grid[0, 0])
plt.title("(a)")

df = pd.read_csv(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB4_50/hmof_surface_area_m2g_alignnn/prediction_results_test_set.csv"
)
target = df.target.values
pred = df.prediction.values
df["abs_diff"] = (df["target"] - df["prediction"]).abs()
plt.plot(target, target, c="g", linestyle="-.")
plt.scatter(target, pred, c="blue", alpha=0.5, s=2)
title = (
    "R2,MAE:"
    + str(round(r2_score(target, pred), 3))
    + ","
    + str(round(mean_absolute_error(target, pred), 2))
)
# plt.title(title)
plt.xlabel("GCMC Surface area (m$^2$g$^{-1}$)")
plt.ylabel("DL Surface area (m$^2$g$^{-1}$)")
plt.tight_layout()
dat_lim = [0, 7000]
plt.xlim(dat_lim)
plt.ylim(dat_lim)


plt.subplot(the_grid[0, 1])
plt.title("(b)")

df = pd.read_csv(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB4_50/hmof_surface_area_m2cm3_alignnn/prediction_results_test_set.csv"
)
target = df.target.values
pred = df.prediction.values
df["abs_diff"] = (df["target"] - df["prediction"]).abs()
plt.plot(target, target, c="g", linestyle="-.")
plt.scatter(target, pred, c="blue", alpha=0.5, s=2)
title = (
    "R2,MAE:"
    + str(round(r2_score(target, pred), 3))
    + ","
    + str(round(mean_absolute_error(target, pred), 2))
)
# plt.title(title)
plt.xlabel("GCMC Surface area (m$^2$cm$^{-3}$)")
plt.ylabel("DL Surface area (m$^2$cm$^{-3}$)")
plt.tight_layout()
dat_lim = [0, 3000]
plt.xlim(dat_lim)
plt.ylim(dat_lim)


plt.subplot(the_grid[1, 0])
plt.title("(d)")

df = pd.read_csv(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB4_50/hmof_lcd_alignnn/prediction_results_test_set.csv"
)
target = df.target.values
pred = df.prediction.values
df["abs_diff"] = (df["target"] - df["prediction"]).abs()
plt.plot(target, target, c="g", linestyle="-.")
plt.scatter(target, pred, c="blue", alpha=0.5, s=2)
title = (
    "R2,MAE:"
    + str(round(r2_score(target, pred), 3))
    + ","
    + str(round(mean_absolute_error(target, pred), 2))
)
# plt.title(title)
plt.xlabel("Actual Largest cavity dia.($\AA$)")
plt.ylabel("DL Largest cavity dia.($\AA$)")
plt.tight_layout()
dat_lim = [0, 20]
plt.xlim(dat_lim)
plt.ylim(dat_lim)


plt.subplot(the_grid[1, 1])
plt.title("(e)")

df = pd.read_csv(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB4_50/hmof_pld_alignnn/prediction_results_test_set.csv"
)
target = df.target.values
pred = df.prediction.values
df["abs_diff"] = (df["target"] - df["prediction"]).abs()
plt.plot(target, target, c="g", linestyle="-.")
plt.scatter(target, pred, c="blue", alpha=0.5, s=2)
title = (
    "R2,MAE:"
    + str(round(r2_score(target, pred), 3))
    + ","
    + str(round(mean_absolute_error(target, pred), 2))
)
# plt.title(title)
plt.xlabel("Actual Pore limiting dia.($\AA$)")
plt.ylabel("DL Pore limiting dia.($\AA$)")
plt.tight_layout()
dat_lim = [0, 20]
plt.xlim(dat_lim)
plt.ylim(dat_lim)


plt.subplot(the_grid[0, 2])
plt.title("(c)")

df = pd.read_csv(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB4_50/hmof_void_fraction_alignnn/prediction_results_test_set.csv"
)
target = df.target.values
pred = df.prediction.values
df["abs_diff"] = (df["target"] - df["prediction"]).abs()
plt.plot(target, target, c="g", linestyle="-.")
plt.scatter(target, pred, c="blue", alpha=0.5, s=2)
title = (
    "R2,MAE:"
    + str(round(r2_score(target, pred), 3))
    + ","
    + str(round(mean_absolute_error(target, pred), 2))
)
# plt.title(title)
plt.xlabel("Actual Void fraction")
plt.ylabel("DL Void fraction")
plt.tight_layout()
dat_lim = [0, 1]
plt.xlim(dat_lim)
plt.ylim(dat_lim)


plt.subplot(the_grid[1, 2])
plt.title("(f)")
data = loadjson(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/hMOFDB4_50/hmof_co2_absp_alignnn/multi_out_predictions.json"
)


targ = []
pred = []
for i in data:
    for jj, j in enumerate(i["target"]):
        targ.append(j)
        pred.append(i["predictions"][jj])


plt.scatter(targ, pred, c="blue", alpha=0.5, s=2)
plt.plot(targ, targ, c="g", linestyle="-.")
plt.xlabel("GCMC All CO$_2$ adsp. (mol.kg$^{-1}$)")
plt.ylabel("DL All CO$_2$ adsp. (mol.kg$^{-1}$)")
dat_lim = [0, 15]
plt.xlim(dat_lim)
plt.ylim(dat_lim)


plt.tight_layout()
plt.savefig("hmofml.pdf")
plt.close()


==> Figures/qmof.py <==
import matplotlib
import numpy as np

#%matplotlib inline
import matplotlib.pyplot as plt

plt.switch_backend("agg")
from matplotlib.gridspec import GridSpec

from jarvis.db.figshare import data

dft_3d = data("qmof")
from sklearn.metrics import r2_score, mean_absolute_error

import pandas as pd
import numpy as np

df = pd.DataFrame(dft_3d)
the_grid = GridSpec(1, 2)
plt.rcParams.update({"font.size": 18})
plt.figure(figsize=(10, 4))

plt.subplot(the_grid[0])

plt.title("(a)")
val = np.array(
    df["bandgap"].replace("na", np.nan).dropna().values, dtype="float"
)
plt.hist(val, bins=np.arange(0, 7, 0.1))
plt.xlabel("Bandgap (eV)")
plt.ylabel("Materials distribution")


plt.subplot(the_grid[1])

# val=np.array(df['bandgap'].replace('na',np.nan).dropna().values,dtype='float')
# plt.hist(val,bins=np.arange(0,7,.1))
# plt.xlabel('Bandgap (eV)')
# plt.ylabel('Materials distribution')
df = pd.read_csv(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/QMOF/qmof_bandgap_alignnn/prediction_results_test_set.csv"
)
target = df.target.values
pred = df.prediction.values
df["abs_diff"] = (df["target"] - df["prediction"]).abs()
plt.plot(target, target, c="g", linestyle="-.")
plt.scatter(target, pred, c="blue", alpha=0.5, s=2)
title = (
    "R2,MAE:"
    + str(round(r2_score(target, pred), 3))
    + ","
    + str(round(mean_absolute_error(target, pred), 2))
)
# plt.title(title)
plt.title("(b)")
plt.xlabel("DFT bandgap (eV)")
plt.ylabel("DL bandgap (eV)")
plt.tight_layout()
dat_lim = [0, 4]
plt.xlim(dat_lim)
plt.ylim(dat_lim)
# plt.savefig("testset.png")
# plt.close()
"""
print("Worst 5 materials")
worst_ids = np.array(
    (df.sort_values("abs_diff")[::-1][0:5].values[:, 0]), dtype="int"
).tolist()
print(worst_ids)
"""
print(
    "r2_score,mean_absolute_error",
    r2_score(target, pred),
    mean_absolute_error(target, pred),
)

plt.tight_layout()
plt.savefig("qmof.pdf")
plt.close()


==> qmof.py <==
import matplotlib
import numpy as np

#%matplotlib inline
import matplotlib.pyplot as plt

plt.switch_backend("agg")
from matplotlib.gridspec import GridSpec

from jarvis.db.figshare import data

dft_3d = data("qmof")
from sklearn.metrics import r2_score, mean_absolute_error

import pandas as pd
import numpy as np

df = pd.DataFrame(dft_3d)
the_grid = GridSpec(1, 2)
plt.rcParams.update({"font.size": 18})
plt.figure(figsize=(10, 4))

plt.subplot(the_grid[0])

plt.title("(a)")
val = np.array(
    df["bandgap"].replace("na", np.nan).dropna().values, dtype="float"
)
plt.hist(val, bins=np.arange(0, 7, 0.1))
plt.xlabel("Bandgap (eV)")
plt.ylabel("Materials distribution")


plt.subplot(the_grid[1])

# val=np.array(df['bandgap'].replace('na',np.nan).dropna().values,dtype='float')
# plt.hist(val,bins=np.arange(0,7,.1))
# plt.xlabel('Bandgap (eV)')
# plt.ylabel('Materials distribution')
df = pd.read_csv(
    "/home/knc6/Software/version/alignn/alignn/tests/ALL_DATASETS/QMOF_new/qmof_bandgap_alignnn/prediction_results_test_set.csv"
)
target = df.target.values
pred = df.prediction.values
df["abs_diff"] = (df["target"] - df["prediction"]).abs()
plt.plot(target, target, c="g", linestyle="-.")
plt.scatter(target, pred, c="blue", alpha=0.5, s=2)
title = (
    "R2,MAE:"
    + str(round(r2_score(target, pred), 3))
    + ","
    + str(round(mean_absolute_error(target, pred), 2))
)
# plt.title(title)
plt.title("(b)")
plt.xlabel("DFT bandgap (eV)")
plt.ylabel("DL bandgap (eV)")
plt.tight_layout()
dat_lim = [0, 4]
plt.xlim(dat_lim)
plt.ylim(dat_lim)
# plt.savefig("testset.png")
# plt.close()
"""
print("Worst 5 materials")
worst_ids = np.array(
    (df.sort_values("abs_diff")[::-1][0:5].values[:, 0]), dtype="int"
).tolist()
print(worst_ids)
"""
print(
    "r2_score,mean_absolute_error",
    r2_score(target, pred),
    mean_absolute_error(target, pred),
)

plt.tight_layout()
plt.savefig("qmof.pdf")
plt.close()

